A Simple Convolutional Generative Network for Next Item Recommendation

Convolutional Neural Networks (CNNs) have been recently introduced in the domain of session-based next item recommendation. An ordered collection of past items the user has interacted with in a session (or sequence) are embedded into a 2-dimensional latent matrix, and treated as an image. The convolution and pooling operations are then applied to the mapped item embeddings. In this paper, we first examine the typical session-based CNN recommender and show that both the generative model and network architecture are suboptimal when modeling long-range dependencies in the item sequence. To address the issues, we introduce a simple, but very effective generative model that is capable of learning high-level representation from both short- and long-range item dependencies. The network architecture of the proposed model is formed of a stack of \emph{holed} convolutional layers, which can efficiently increase the receptive fields without relying on the pooling operation. Another contribution is the effective use of residual block structure in recommender systems, which can ease the optimization for much deeper networks. The proposed generative model attains state-of-the-art accuracy with less training time in the next item recommendation task. It accordingly can be used as a powerful recommendation baseline to beat in future, especially when there are long sequences of user feedback.

==> image/lossml100.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=5), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(4.0,max_y),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(4.0,6.0,8.0,10.0,12.0), v=c(1, 2, 3, 4, 5, 6, 7, 8), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:8, lab=c("0", "1","2","3","4","5", "6","7"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(4.0,6.0,8.0,10.0,12.0),lab=c(4.0,6.0,8.0,10.0,12.0))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

# Graph suvs with green dotted line and diamond points
lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=2, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=3, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
lines(smooth.spline(autos_data$GRU2,df=4), type="o", pch=5, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)

# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "Avg loss", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomleft", max_y, cex=1.0, bty = "y",col=c("red","forestgreen","forestgreen","blue","blue"), pch =c(1,2,3,4,5),
       lty=c(1,2,1,2,1),lwd=1.3, c( expression(paste("NextItNet ", g, "=256k")),expression(paste("Caser ", g, "=256k")),expression(paste("Caser ", g, "=2.56m")),
                                    expression(paste("GRU   ", g, "=256k")),expression(paste("GRU   ", g, "=2.56m"))))


# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54

==> image/lossml2.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=5), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(4.0,max_y),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(4.0,6.0,8.0,10.0,12.0), v=c(1, 2, 3, 4, 5, 6, 7, 8), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:8, lab=c("0", "1","2","3","4","5", "6","7"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(4.0,6.0,8.0,10.0,12.0),lab=c(4.0,6.0,8.0,10.0,12.0))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

# Graph suvs with green dotted line and diamond points
lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=2, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=3, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
lines(smooth.spline(autos_data$GRU2,df=4), type="o", pch=5, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)

# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "Avg loss", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomleft", max_y, cex=1.0, bty = "y",col=c("red","forestgreen","forestgreen","blue","blue"), pch =c(1,2,3,4,5),
       lty=c(1,2,1,2,1),lwd=1.3, c( expression(paste("Ours   ", g, "=256k")),expression(paste("Caser ", g, "=256k")),expression(paste("Caser ", g, "=2.56m")),
                                    expression(paste("GRU   ", g, "=256k")),expression(paste("GRU   ", g, "=2.56m"))))


# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54

==> image/ml.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=5), type="l",lty=1, pch=1, col=plot_colors[1],
     ylim=c(4.0,max_y),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(4.0,6.0,8.0,10.0,12.0), v=c(1, 2, 3, 4, 5, 6, 7, 8), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:8, lab=c("0", "1","2","3","4","5", "6","7"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(4.0,6.0,8.0,10.0,12.0),lab=c(4.0,6.0,8.0,10.0,12.0))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

# Graph suvs with green dotted line and diamond points
lines(smooth.spline(autos_data$Caser1,df=3), type="l", pch=22, lty=2, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
lines(smooth.spline(autos_data$Caser2,df=3), type="l", pch=23, lty=3, 
      col=plot_colors[6],lwd=1.4,cex=1.3)

# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "Avg loss", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomleft", max_y, cex=1.0, bty = "y",col=c("red","blue","forestgreen"), 
       lty=c(1,2,3),lwd=1.3, c( expression(paste("Ours   ", g, "=256k")),expression(paste("Caser ", g, "=256k")),expression(paste("Caser ", g, "=2.56m"))))


# Turn off device driver (to flush output to png)
# dev.off()  
# 5.61-4.18

==> image/ml100hr.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=6), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(0,max_y+0.02),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(0.0,0.1,0.2,0.3,0.4,0.5), v=c(1, 2, 3, 4, 5, 6, 7, 8), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:8, lab=c("0", "1","2","3","4","5", "6","7"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(0.0,0.1,0.2,0.3,0.4,0.5),lab=c(0.0,0.1,0.2,0.3,0.4,0.5))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

# Graph suvs with green dotted line and diamond points
lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=2, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=3, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
lines(smooth.spline(autos_data$GRU2,df=4), type="o", pch=5, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)

# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "HR@100", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller  inset=c(0,0.15) change the postion
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomright", inset=c(0,0.23), max_y, cex=1.0, bty = "y",col=c("red","forestgreen","forestgreen","blue","blue"), pch =c(1,2,3,4,5),
       lty=c(1,2,1,2,1),lwd=1.3, c( expression(paste("NextItNet   ", g, "=256k")),expression(paste("Caser ", g, "=256k")),expression(paste("Caser ", g, "=2.56m")),
                                    expression(paste("GRU   ", g, "=256k")),expression(paste("GRU   ", g, "=2.56m"))))


# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54

==> image/ml100mrr.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=6), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(0,max_y+0.02),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(0.0,0.08,0.16,0.24,0.32), v=c(1, 2, 3, 4, 5, 6, 7, 8), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:8, lab=c("0", "1","2","3","4","5", "6","7"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(0.0,0.08,0.16,0.24,0.32),lab=c(0.0,0.08,0.16,0.24,0.32))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

# Graph suvs with green dotted line and diamond points
lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=2, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=3, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
lines(smooth.spline(autos_data$GRU2,df=4), type="o", pch=5, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)

# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "MRR@100", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller  inset=c(0,0.15) change the postion
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomright", inset=c(0,0.23), max_y, cex=1.0, bty = "y",col=c("red","forestgreen","forestgreen","blue","blue"), pch =c(1,2,3,4,5),
       lty=c(1,2,1,2,1),lwd=1.3, c( expression(paste("NextItNet ", g, "=256k")),expression(paste("Caser ", g, "=256k")),expression(paste("Caser ", g, "=2.56m")),
                                    expression(paste("GRU   ", g, "=256k")),expression(paste("GRU   ", g, "=2.56m"))))


# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54

==> image/newconvergence/lossml100.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=5), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(4.0,max_y),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(4.0,6.0,8.0,10.0,12.0), v=c(1, 2, 3, 4, 5, 6, 7, 8,9,10,11,12,13,14,15,16), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:16, lab=c("0", "1","2","3","4","5", "6","7","8","9","10","11","12","13","14","15"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(4.0,6.0,8.0,10.0,12.0),lab=c(4.0,6.0,8.0,10.0,12.0))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

# Graph suvs with green dotted line and diamond points
lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
#     col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$GRU2,df=4), type="o", pch=5, lty=1, 
#     col=plot_colors[3],lwd=1.4,cex=1.3)

# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "Avg loss", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomright", inset=c(0,0.26), max_y, cex=1.0, bty = "y",col=c("red","forestgreen","blue"), pch =c(1,2,4),
       lty=c(1,1,1),lwd=1.3, c( expression(paste("NextItNet ", g, "=256k")),expression(paste("Caser ", g, "=256k")),
                                    expression(paste("GRU   ", g, "=256k"))))


# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54

==> image/newconvergence/lossml20.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=5), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(4.0,max_y),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(4.0,6.0,8.0,10.0,12.0), v=c(1, 2, 3, 4, 5, 6, 7, 8,9,10,11,12,13,14,15,16), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:16, lab=c("0", "1","2","3","4","5", "6","7","8","9","10","11","12","13","14","15"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(4.0,6.0,8.0,10.0,12.0),lab=c(4.0,6.0,8.0,10.0,12.0))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

# Graph suvs with green dotted line and diamond points
lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
#     col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$GRU2,df=4), type="o", pch=5, lty=1, 
#     col=plot_colors[3],lwd=1.4,cex=1.3)

# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "Avg loss", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomright", inset=c(0,0.33), max_y, cex=1.0, bty = "y",col=c("red","forestgreen","blue"), pch =c(1,2,4),
       lty=c(1,1,1),lwd=1.3, c( expression(paste("NextItNet ", g, "=256k")),expression(paste("Caser ", g, "=256k")),
                                    expression(paste("GRU   ", g, "=256k"))))


# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54

==> image/newconvergence/ml100hr.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=6), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(0,max_y+0.02),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(0.0,0.1,0.2,0.3,0.4,0.5), v=c(1, 2, 3, 4, 5, 6, 7, 8,9,10,11,12,13,14,15,16), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:16, lab=c("0", "1","2","3","4","5", "6","7","8","9","10","11","12","13","14","15"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(0.0,0.1,0.2,0.3,0.4,0.5),lab=c(0.0,0.1,0.2,0.3,0.4,0.5))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
#     col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$GRU2,df=4), type="o", pch=5, lty=1, 
#     col=plot_colors[3],lwd=1.4,cex=1.3)

# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "HR@100", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller  inset=c(0,0.15) change the postion
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomright", inset=c(0,0.26), max_y, cex=1.0, bty = "y",col=c("red","forestgreen","blue"), pch =c(1,2,4),
       lty=c(1,1,1),lwd=1.3, c( expression(paste("NextItNet ", g, "=256k")),expression(paste("Caser ", g, "=256k")),
                                expression(paste("GRU   ", g, "=256k"))))


# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54

==> image/newconvergence/ml100mrr.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=6), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(0,max_y+0.02),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(0.0,0.08,0.16,0.24,0.32), v=c(1, 2, 3, 4, 5, 6, 7, 8,9,10,11,12,13,14,15,16), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:16, lab=c("0", "1","2","3","4","5", "6","7","8","9","10","11","12","13","14","15"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(0.0,0.08,0.16,0.24,0.32),lab=c(0.0,0.08,0.16,0.24,0.32))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
#     col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "MRR@100", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller  inset=c(0,0.15) change the postion
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomright", inset=c(0,0.26),  max_y, cex=1.0, bty = "y",col=c("red","forestgreen","blue"), pch =c(1,2,4),
       lty=c(1,1,1),lwd=1.3, c( expression(paste("NextItNet ", g, "=256k")),expression(paste("Caser ", g, "=256k")),
                                expression(paste("GRU   ", g, "=256k"))))



# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54

==> image/newconvergence/ml100ndcg.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=6), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(0,max_y+0.02),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(0.0,0.08,0.16,0.24,0.32), v=c(1, 2, 3, 4, 5, 6, 7, 8,9,10,11,12,13,14,15,16), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:16, lab=c("0", "1","2","3","4","5", "6","7","8","9","10","11","12","13","14","15"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(0.0,0.08,0.16,0.24,0.32),lab=c(0.0,0.08,0.16,0.24,0.32))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
#     col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "NDCG@100", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller  inset=c(0,0.15) change the postion
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomright", inset=c(0,0.26),  max_y, cex=1.0, bty = "y",col=c("red","forestgreen","blue"), pch =c(1,2,4),
       lty=c(1,1,1),lwd=1.3, c( expression(paste("NextItNet ", g, "=256k")),expression(paste("Caser ", g, "=256k")),
                                expression(paste("GRU   ", g, "=256k"))))



# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54

==> image/newconvergence/ml20hr.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=6), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(0,max_y+0.02),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(0.0,0.1,0.2,0.3,0.4,0.5), v=c(1, 2, 3, 4, 5, 6, 7, 8,9,10,11,12,13,14,15,16), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:16, lab=c("0", "1","2","3","4","5", "6","7","8","9","10","11","12","13","14","15"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(0.0,0.1,0.2,0.3,0.4,0.5),lab=c(0.0,0.1,0.2,0.3,0.4,0.5))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
#     col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$GRU2,df=4), type="o", pch=5, lty=1, 
#     col=plot_colors[3],lwd=1.4,cex=1.3)

# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "HR@100", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller  inset=c(0,0.15) change the postion
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomright", inset=c(0,0.64), max_y, cex=1.0, bty = "y",col=c("red","forestgreen","blue"), pch =c(1,2,4),
       lty=c(1,1,1),lwd=1.3, c( expression(paste("NextItNet ", g, "=256k")),expression(paste("Caser ", g, "=256k")),
                                expression(paste("GRU   ", g, "=256k"))))


# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54

==> image/newconvergence/ml20mrr.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=6), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(0,max_y+0.02),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(0.0,0.08,0.16,0.24,0.32), v=c(1, 2, 3, 4, 5, 6, 7, 8,9,10,11,12,13,14,15,16), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:16, lab=c("0", "1","2","3","4","5", "6","7","8","9","10","11","12","13","14","15"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(0.0,0.08,0.16,0.24,0.32),lab=c(0.0,0.08,0.16,0.24,0.32))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
#     col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "MRR@100", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller  inset=c(0,0.15) change the postion
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomright", inset=c(0,0.62),  max_y, cex=1.0, bty = "y",col=c("red","forestgreen","blue"), pch =c(1,2,4),
       lty=c(1,1,1),lwd=1.3, c( expression(paste("NextItNet ", g, "=256k")),expression(paste("Caser ", g, "=256k")),
                                expression(paste("GRU   ", g, "=256k"))))



# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54

==> image/newconvergence/ml20ndcg.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 
#autos_data <- read.table("C:/R/autos.dat", header=T, sep="\t")
# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)
#
#pdf(file="last2.pdf", height=3.5, width=5)
#png(filename="C:/R/figure.png", height=295, width=300, 
#  bg="white")
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("red","darkgreen","blue","darkorchid","darkgoldenrod4","forestgreen","black","gray0")
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
par(mar = c(3.3, 4.0, 0.8, 1.0));
plot(smooth.spline(autos_data$Our,df=6), type="o",lty=1, pch=1, col=plot_colors[1],
     ylim=c(0,max_y+0.02),axes=FALSE, ann=FALSE,lwd=1.4,cex=1.5)

# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
abline(h=c(0.0,0.08,0.16,0.24,0.32), v=c(1, 2, 3, 4, 5, 6, 7, 8,9,10,11,12,13,14,15,16), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
axis(1, at=1:16, lab=c("0", "1","2","3","4","5", "6","7","8","9","10","11","12","13","14","15"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
#axis(1, at=1:10, lab=1:10)
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
axis(2,las=1, at=c(0.0,0.08,0.16,0.24,0.32),lab=c(0.0,0.08,0.16,0.24,0.32))
# axis(2,las=1,at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22))


# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$UCF,df=3), type="o", pch=12, lty=1,
#       col=plot_colors[2],lwd=1.6,cex=1.3)

lines(smooth.spline(autos_data$Caser1,df=3), type="o", pch=2, lty=1, 
      col=plot_colors[2],lwd=1.4,cex=1.3)
# lines(smooth.spline(autos_data$BPR,df=3), type="o", pch=4, lty=1, 
#       col=plot_colors[4],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$PRFM.H,df=3), type="o", pch=0, lty=1, 
#       col=plot_colors[5],lwd=1.6,cex=1.3)
# lines(smooth.spline(autos_data$Caser2,df=3), type="o", pch=3, lty=1, 
#     col=plot_colors[2],lwd=1.4,cex=1.3)

# GRU1
lines(smooth.spline(autos_data$GRU1,df=3), type="o", pch=4, lty=1, 
      col=plot_colors[3],lwd=1.4,cex=1.3)
# lines(autos_data$noadagrad3, type="o", pch=9, lty=1, 
# col=plot_colors[7],lwd=1.4,cex=1.3)
# lines(autos_data$B.WLFM, type="o", pch=8, lty=1, 
#  col=plot_colors[8],lwd=1.6,cex=1.3)
# title(main="FAJIE", col.main="red", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "training instances", col.lab=rgb(0,0,0),line=2.4,cex=5)
title(ylab= "NDCG@100", col.lab=rgb(0,0,0),line=2.4,cex=1)

# Create a legend at (1, max_y) that is slightly smaller  inset=c(0,0.15) change the postion
# (cex) and uses the same line colors and points used by 
# the actual plots
legend("bottomright", inset=c(0,0.60),  max_y, cex=1.0, bty = "y",col=c("red","forestgreen","blue"), pch =c(1,2,4),
       lty=c(1,1,1),lwd=1.3, c( expression(paste("NextItNet ", g, "=256k")),expression(paste("Caser ", g, "=256k")),
                                expression(paste("GRU   ", g, "=256k"))))



# Turn off device driver (to flush output to png)
# dev.off()  
# 4.63-4.54
